Trainable Weight Averaging: Accelerating Training and Improving Generalization

Weight averaging is a widely used technique for accelerating training and improving the generalization of deep neural networks (DNNs). While existing approaches like stochastic weight averaging (SWA) rely on pre-set weighting schemes, they can be suboptimal when handling diverse weights. We introduce Trainable Weight Averaging (TWA), a novel optimization method that operates within a reduced subspace spanned by candidate weights and learns optimal weighting coefficients through optimization. TWA offers greater flexibility and can be applied to different training scenarios. For large-scale applications, we develop a distributed training framework that combines parallel computation with low-bit compression for the projection matrix, effectively managing memory and computational demands. TWA can be implemented using either training data (TWA-t) or validation data (TWA-v), with the latter providing more effective averaging. Extensive experiments showcase TWA's advantages: (i) it consistently outperforms SWA in generalization performance and flexibility, (ii) when applied during early training, it reduces training time by over 40\% on CIFAR datasets and 30\% on ImageNet while maintaining comparable performance, and (iii) during fine-tuning, it significantly enhances generalization by weighted averaging of model checkpoints. In summary, we present an efficient and effective framework for trainable weight averaging. The code is available at https://github.com/nblt/TWA.

==> figure/train_psgd_imagenet_v7.py <==
from random import choices
import argparse
import _osx_support
import time
import os
import sys

import torch
import torch.nn as nn
import torch.nn.parallel
import torch.backends.cudnn as cudnn
import torch.optim as optim
import torch.utils.data
import torch.nn.functional as F

from sklearn.decomposition import PCA
import matplotlib.pyplot as plt
import numpy as np
import pickle
import random
import utils
from utils import get_datasets, get_model, set_seed, adjust_learning_rate, bn_update, eval_model, Logger

from PIL import Image, ImageFile
ImageFile.LOAD_TRUNCATED_IMAGES = True
 
########################## parse arguments ##########################
parser = argparse.ArgumentParser(description='SGD in Projected Subspace')
parser.add_argument('--EXP', metavar='EXP', help='experiment name', default='P-SGD')
parser.add_argument('--arch', '-a', metavar='ARCH', default='VGG16BN',
                    help='model architecture (default: VGG16BN)')
parser.add_argument('--datasets', metavar='DATASETS', default='CIFAR10', type=str,
                    help='The training datasets')
parser.add_argument('-j', '--workers', default=4, type=int, metavar='N',
                    help='number of data loading workers (default: 4)')
parser.add_argument('--epochs', default=100, type=int, metavar='N',
                    help='number of total epochs to run')
parser.add_argument('--start-epoch', default=0, type=int, metavar='N',
                    help='manual epoch number (useful on restarts)')
parser.add_argument('-b', '--batch-size', default=128, type=int,
                    metavar='N', help='mini-batch size (default: 128)')
parser.add_argument('-acc', '--accumulate', default=1, type=int,
                    metavar='A', help='accumulate times for batch gradient (default: 1)')
parser.add_argument('--weight-decay', '--wd', default=1e-4, type=float,
                    metavar='W', help='weight decay (default: 1e-4)')
parser.add_argument('--momentum', default=0.9, type=float, metavar='M',
                    help='momentum')
parser.add_argument('--print-freq', '-p', default=2000, type=int,
                    metavar='N', help='print frequency (default: 50)')
parser.add_argument('--resume', default='', type=str, metavar='PATH',
                    help='path to latest checkpoint (default: none)')
parser.add_argument('-e', '--evaluate', dest='evaluate', action='store_true',
                    help='evaluate model on validation set')
parser.add_argument('--pretrained', dest='pretrained', action='store_true',
                    help='use pre-trained model')
parser.add_argument('--half', dest='half', action='store_true',
                    help='use half-precision(16-bit) ')
parser.add_argument('--randomseed', 
                    help='Randomseed for training and initialization',
                    type=int, default=1)
parser.add_argument('--central', dest='central', action='store_true',
                    help='use central points in the training epoch ')                    
parser.add_argument('--save-dir', dest='save_dir',
                    help='The directory used to save the trained models',
                    default='save_temp', type=str)
parser.add_argument('--log-dir', dest='log_dir',
                    help='The directory used to save the log',
                    default='save_temp', type=str)
parser.add_argument('--log-name', dest='log_name',
                    help='The log file name',
                    default='log', type=str)

########################## P-SGD setting ##########################
parser.add_argument('--extract', metavar='EXTRACT', help='method for extracting subspace', 
                    default='Schmidt', choices=['Schmidt', 'PCA'])
parser.add_argument('--labelsmooth', dest='labelsmooth', action='store_true',
                    help='use label smooth (0.1)')
parser.add_argument('--params_start', default=0, type=int, metavar='N',
                    help='which idx start for PCA') 
parser.add_argument('--params_end', default=51, type=int, metavar='N',
                    help='which idx end for PCA') 
parser.add_argument('--train_start', default=0, type=int, metavar='N',
                    help='which idx start for training')     
# PCA
parser.add_argument('--n_components', default=40, type=int, metavar='N',
                    help='n_components for PCA')    
parser.add_argument('--opt', metavar='OPT', help='optimization method for P-SGD', 
                    default='SGD', choices=['SGD', 'BFGS', 'AMP'])
parser.add_argument('--schedule', metavar='SCHE', help='learning rate schedule for P-SGD', 
                    default='step', choices=['step', 'constant', 'linear'])
parser.add_argument('--lr', default=1, type=float, metavar='N',
                    help='lr for PSGD')
parser.add_argument('--noise', default=0, type=float,
                    help='noise magnitude for data')

args = parser.parse_args()
set_seed(args.randomseed)
best_prec1 = 0
P = None
train_acc, test_acc, train_loss, test_loss = [], [], [], []

def get_model_param_vec(model):
    """
    Return model parameters as a vector
    """
    vec = []
    for name,param in model.named_parameters():
        vec.append(param.detach().cpu().numpy().reshape(-1))
    return np.concatenate(vec, 0)

def get_model_param_vec_torch(model):
    """
    Return model parameters as a vector
    """
    vec = []
    for name,param in model.named_parameters():
        vec.append(param.data.detach().reshape(-1))
    return torch.cat(vec, 0)

def get_model_grad_vec(model):
    """
    Return model grad as a vector
    """
    vec = []
    for name,param in model.named_parameters():
        vec.append(param.grad.detach().reshape(-1))
    return torch.cat(vec, 0)

def update_grad(model, grad_vec):
    """
    Update model grad
    """
    idx = 0
    for name,param in model.named_parameters():
        arr_shape = param.grad.shape
        size = arr_shape.numel()
        param.grad.data = grad_vec[idx:idx+size].reshape(arr_shape).clone()
        idx += size

def update_param(model, param_vec):
    idx = 0
    for name,param in model.named_parameters():
        arr_shape = param.data.shape
        size = arr_shape.numel()
        param.data = param_vec[idx:idx+size].reshape(arr_shape).clone()
        idx += size

class LabelSmoothCELoss(nn.Module):
    def __init__(self):
        super().__init__()

    def forward(self, pred, label, smoothing=0.1):
        pred = F.softmax(pred, dim=1)
        one_hot_label = F.one_hot(label, pred.size(1)).float()
        smoothed_one_hot_label = (
            1.0 - smoothing) * one_hot_label + smoothing / pred.size(1)
        loss = (-torch.log(pred)) * smoothed_one_hot_label
        loss = loss.sum(axis=1, keepdim=False)
        loss = loss.mean()

        return loss

def main():

    global args, best_prec1, Bk, P, coeff, coeff_inv

    # Check the save_dir exists or not
    if not os.path.exists(args.save_dir):
        os.makedirs(args.save_dir)

    # Check the log_dir exists or not
    if not os.path.exists(args.log_dir):
        os.makedirs(args.log_dir)

    sys.stdout = Logger(os.path.join(args.log_dir, args.log_name))
    print ('psgd-v7-imagenet')
    print ('save dir:', args.save_dir)
    print ('log dir:', args.log_dir)
    
    # Define model
    model = torch.nn.DataParallel(get_model(args))
    # model = get_model(args)
    model.cuda()
    cudnn.benchmark = True

    # Define loss function (criterion) and optimizer
    if args.labelsmooth:
        print ('label smooth: 0.1')
        criterion = LabelSmoothCELoss().cuda()
    else:
        criterion = nn.CrossEntropyLoss().cuda()    

    if args.opt == 'BFGS':
        args.momentum = 0
        args.lr = 1

    optimizer = optim.SGD(model.parameters(), lr=args.lr, \
                            momentum=args.momentum, \
                            weight_decay=args.weight_decay)

    if args.schedule == 'step':
        # lr_scheduler = torch.optim.lr_scheduler.MultiStepLR(optimizer, \
        #             milestones=[int(args.epochs*0.5), int(args.epochs*0.75+0.9)], last_epoch=args.start_epoch - 1)
        
        lr_scheduler = torch.optim.lr_scheduler.MultiStepLR(optimizer, \
                    milestones=[1,2,3], last_epoch=args.start_epoch - 1)

    elif args.schedule == 'constant' or args.schedule == 'linear':
        lr_scheduler = torch.optim.lr_scheduler.MultiStepLR(optimizer, \
                    milestones=[args.epochs + 1], last_epoch=args.start_epoch - 1)

    optimizer.zero_grad()
    
    # Prepare Dataloader
    train_loader, val_loader = get_datasets(args)    

    args.total_iters = len(train_loader) * args.epochs
    args.current_iters = 0

    ########################## extract subspaces ##########################
    # Load sampled model parameters
    print ('weight decay:', args.weight_decay)
    print ('noise level:', args.noise)
    print ('epoch central:', args.central)
    print ('params: from', args.params_start, 'to', args.params_end)
    W = []
    for i in range(args.params_start, args.params_end):
        # if i % 6 == 0: continue
        if i % 2 == 1: continue
        # if i % 6 == 5 and i <= 180: continue

        # if (i % 2 == 1 or i % 6 == 2 and i < 150): continue
        # if ((i % 10) not in [0, 3, 6] or i < 301 and (i % 10) in [3, 6]): continue

        if i == 0 or not args.central:
            model.load_state_dict(torch.load(os.path.join(args.save_dir,  str(i) +  '.pt')))
            W.append(get_model_param_vec(model))
        else:
            W.append(torch.load(os.path.join(args.save_dir,  str(i) +  '.rwa')).cpu().numpy())
    W = np.array(W)
    print ('W:', W.shape)

    # Evaluate swa performance
    center = torch.from_numpy(np.mean(W, axis=0)).cuda()

    update_param(model, center)
    bn_update(train_loader, model)
    # print (utils.eval_model(train_loader, model, criterion))
    print (utils.eval_model(val_loader, model, criterion))

    if args.extract == 'PCA':
        # Obtain base variables through PCA
        print ('PCA')
        pca = PCA(n_components=args.n_components, svd_solver='randomized')
        pca.fit_transform(W)
        P = np.array(pca.components_)
        print ('ratio:', pca.explained_variance_ratio_)
        print ('P:', P.shape)
        P = torch.from_numpy(P).cuda()

    elif args.extract == 'Schmidt':
        P = torch.from_numpy(np.array(W)).cuda()
        n_dim = P.shape[0]
        args.n_components = n_dim
        coeff = torch.eye(n_dim).cuda()
        for i in range(n_dim):
            if i > 0:
                tmp = torch.mm(P[:i, :], P[i].reshape(-1, 1))
                P[i] -= torch.mm(P[:i, :].T, tmp).reshape(-1)
                coeff[i] -= torch.mm(coeff[:i, :].T, tmp).reshape(-1)
            tmp = torch.norm(P[i])
            P[i] /= tmp
            coeff[i] /= tmp
        coeff_inv = coeff.T.inverse()

        print (P.shape)

    # test_accuracy_of_line(model, center, P[0, :], train_loader, val_loader, criterion)
    # print ('plot done!')

    # set the start point
    if args.train_start >= 0:
        model.load_state_dict(torch.load(os.path.join(args.save_dir,  str(args.train_start) +  '.pt')))
        print ('train start:', args.train_start)

    if args.half:
        model.half()
        criterion.half()

    if args.evaluate:
        validate(val_loader, model, criterion)
        return

    print ('Train:', (args.start_epoch, args.epochs))
    end = time.time()
    p0 = get_model_param_vec(model)

    for epoch in range(args.start_epoch, args.epochs):
        # Train for one epoch

        print('current lr {:.5e}'.format(optimizer.param_groups[0]['lr']))
        train(train_loader, model, criterion, optimizer, args, epoch, center)
        # Bk = torch.eye(args.n_components).cuda()
        if args.opt == 'SGD' and args.schedule != 'linear':
            lr_scheduler.step()
        
        # if epoch == 2:
        #     for param_group in optimizer.param_groups:
        #         param_group['weight_decay'] /= 10

        # Evaluate on validation set
        # bn_update(train_loader, model)
        prec1 = validate(val_loader, model, criterion)

        # Remember best prec@1 and save checkpoint
        is_best = prec1 > best_prec1
        best_prec1 = max(prec1, best_prec1)

    print ('Save final model')
    torch.save(model.state_dict(), os.path.join(args.save_dir, 'PSGD.pt'))

    del P
    torch.cuda.empty_cache()
    
    bn_update(train_loader, model)
    # print (utils.eval_model(train_loader, model, criterion))
    print (utils.eval_model(val_loader, model, criterion))

    # p = get_model_param_vec_torch(model)
    # weight = torch.mm(coeff.T, torch.mm(P, (p - center).reshape(-1, 1))).reshape(-1, 1) + 1. / (args.n_components + 1)
    # print ('norm:', weight.norm())

    # delta_p = get_model_param_vec_torch(model) - center
    # if args.extract == 'Schmidt':
    #     print (torch.mm(coeff.T, torch.mm(P, delta_p.reshape(-1, 1))).reshape(-1))

    print ('total time:', time.time() - end)
    print ('train loss: ', train_loss)
    print ('train acc: ', train_acc)
    print ('test loss: ', test_loss)
    print ('test acc: ', test_acc)      
    print ('best_prec1:', best_prec1)

iter_count = 0

def test_accuracy_of_line(model, center, v, train_loader, val_loader, criterion):
    support, train_acc, test_acc = [], [], []
    for t in np.linspace(-2, 2, 30):
        update_param(model, center + v * t)
        support.append(t)
        
        bn_update(train_loader, model)
        train_acc.append(utils.eval_model(train_loader, model, criterion)['accuracy'])
        test_acc.append(utils.eval_model(val_loader, model, criterion)['accuracy'])
    
    print (train_acc)
    print (test_acc)
    # plt.plot(support, train_acc, label='train')
    plt.plot(support, test_acc, label='test')
    plt.legend()
    plt.savefig('acc.jpg')

def train(train_loader, model, criterion, optimizer, args, epoch, center):
    # Run one train epoch

    global P, W, iters, T, train_loss, train_acc, search_times, coeff, iter_count
    
    batch_time = AverageMeter()
    data_time = AverageMeter()
    losses = AverageMeter()
    top1 = AverageMeter()

    # Switch to train mode
    model.train()

    end = time.time()
    for i, (input, target) in enumerate(train_loader):
        # if i > 100: break
        iter_count += 1

        # Measure data loading time
        data_time.update(time.time() - end)

        # Load batch data to cuda
        target = target.cuda()
        input_var = input.cuda()
        target_var = target
        if args.half:
            input_var = input_var.half()

        # Compute output
        output = model(input_var)
        loss = criterion(output, target_var)

        # Compute gradient and do SGD step
        optimizer.zero_grad()
        loss.backward()
        gk = get_model_grad_vec(model)

        if args.schedule == 'linear':
            adjust_learning_rate(optimizer, (1 - args.current_iters / args.total_iters) * args.lr)
            args.current_iters += 1
            
        if args.opt == 'SGD':
            P_SGD(model, optimizer, gk, center)

        if args.opt == 'BFGS':
            P_BFGS(model, optimizer, gk, loss.item(), input_var, target_var)

        # Measure accuracy and record loss
        prec1 = accuracy(output.data, target)[0]
        losses.update(loss.item(), input.size(0))
        top1.update(prec1.item(), input.size(0))

        # Measure elapsed time
        batch_time.update(time.time() - end)
        end = time.time()
        
        if i % args.print_freq == 0 or i == len(train_loader)-1:
            print('Epoch: [{0}][{1}/{2}]\t'
                  'Time {batch_time.val:.3f} ({batch_time.avg:.3f})\t'
                  'Data {data_time.val:.3f} ({data_time.avg:.3f})\t'
                  'Loss {loss.val:.4f} ({loss.avg:.4f})\t'
                  'Prec@1 {top1.val:.3f} ({top1.avg:.3f})'.format(
                      epoch, i, len(train_loader), batch_time=batch_time,
                      data_time=data_time, loss=losses, top1=top1))
        
    train_loss.append(losses.avg)
    train_acc.append(top1.avg)

def P_SGD(model, optimizer, grad, center):

    p = get_model_param_vec_torch(model)
    gk = torch.mm(P, grad.reshape(-1,1))
    grad_proj = torch.mm(P.transpose(0, 1), gk)
    
    update_grad(model, grad_proj.reshape(-1))

    optimizer.step()

    # # correct the parameters
    # param = get_model_param_vec_torch(model)
    # p = torch.mm(P, param.reshape(-1,1))
    # param_proj = torch.mm(P.transpose(0, 1), p)
    # update_param(model, param_proj.reshape(-1))


########################## P-BFGS ##########################

# Set the update period of basis variables (per iterations)
T = 1000

# Set the momentum parameters
# gamma = args.gamma
# alpha = args.alpha
alpha = 0

# Store the last gradient on basis variables for P_BFGS update
gk_last = None

# Variables for BFGS and backtracking line search
rho = 0.55
rho = 0.4
sigma = 0.4
Bk = None
sk = None
grad_res_momentum = 0
# Store the backtracking line search times
search_times = []

def P_BFGS(model, optimizer, grad, oldf, X, y):
    # P_plus_BFGS algorithm

    global rho, sigma, Bk, sk, gk_last, grad_res_momentum, gamma, alpha, search_times

    if Bk is None: Bk = torch.eye(args.n_components).cuda()

    gk = torch.mm(P, grad.reshape(-1,1))

    grad_proj = torch.mm(P.transpose(0, 1), gk)
    grad_res = grad - grad_proj.reshape(-1)

    # Quasi-Newton update
    if gk_last is not None:
        yk = gk - gk_last
        g = (torch.mm(yk.transpose(0, 1), sk))[0, 0]
        if (g > 1e-20):
            pk = 1. / g
            t1 = torch.eye(args.n_components).cuda() - torch.mm(pk * yk, sk.transpose(0, 1))
            Bk = torch.mm(torch.mm(t1.transpose(0, 1), Bk), t1) + torch.mm(pk * sk, sk.transpose(0, 1))
    
    gk_last = gk
    dk = -torch.mm(Bk, gk)

    # Backtracking line search
    m = 0
    search_times_MAX = 10
    descent = torch.mm(gk.transpose(0, 1), dk)[0,0]

    # Copy the original parameters
    model_name = args.arch + '_temporary.pt'
    torch.save(model.state_dict(), model_name)

    sk = dk
    while (m < search_times_MAX):
        update_grad(model, torch.mm(P.transpose(0, 1), -sk).reshape(-1))
        optimizer.step()
        yp = model(X)
        loss = nn.CrossEntropyLoss()(yp,y)
        newf = loss.item()
        model.load_state_dict(torch.load(model_name))

        if (newf < oldf + sigma * descent):
            # print ('(', m, LA.cond(Bk), ')', end=' ')
            search_times.append(m)
            break

        m = m + 1
        descent *= rho
        sk *= rho
    
    # Cannot find proper lr
#    if m == search_times_MAX:
#        sk *= 0

    # SGD + momentum for the remaining part of gradient
    # grad_res_momentum = grad_res_momentum * gamma + grad_res

    # Update the model grad and do a step
    update_grad(model, torch.mm(P.transpose(0, 1), -sk).reshape(-1) + grad_res_momentum * alpha)
    optimizer.step()

def validate(val_loader, model, criterion):
    # Run evaluation

    global test_acc, test_loss  

    batch_time = AverageMeter()
    losses = AverageMeter()
    top1 = AverageMeter()

    # Switch to evaluate mode
    model.eval()

    end = time.time()
    with torch.no_grad():
        for i, (input, target) in enumerate(val_loader):
            target = target.cuda()
            input_var = input.cuda()
            target_var = target.cuda()

            if args.half:
                input_var = input_var.half()

            # Compute output
            output = model(input_var)
            loss = criterion(output, target_var)

            output = output.float()
            loss = loss.float()

            # Measure accuracy and record loss
            prec1 = accuracy(output.data, target)[0]
            losses.update(loss.item(), input.size(0))
            top1.update(prec1.item(), input.size(0))

            # Measure elapsed time
            batch_time.update(time.time() - end)
            end = time.time()

            if i % args.print_freq == 0:
                print('Test: [{0}/{1}]\t'
                      'Time {batch_time.val:.3f} ({batch_time.avg:.3f})\t'
                      'Loss {loss.val:.4f} ({loss.avg:.4f})\t'
                      'Prec@1 {top1.val:.3f} ({top1.avg:.3f})'.format(
                          i, len(val_loader), batch_time=batch_time, loss=losses,
                          top1=top1))

    print(' * Prec@1 {top1.avg:.3f}'
          .format(top1=top1))

    # Store the test loss and test accuracy
    test_loss.append(losses.avg)
    test_acc.append(top1.avg)

    return top1.avg

def save_checkpoint(state, is_best, filename='checkpoint.pth.tar'):
    # Save the training model

    torch.save(state, filename)

class AverageMeter(object):
    # Computes and stores the average and current value

    def __init__(self):
        self.reset()

    def reset(self):
        self.val = 0
        self.avg = 0
        self.sum = 0
        self.count = 0

    def update(self, val, n=1):
        self.val = val
        self.sum += val * n
        self.count += n
        self.avg = self.sum / self.count


def accuracy(output, target, topk=(1,)):
    # Computes the precision@k for the specified values of k

    maxk = max(topk)
    batch_size = target.size(0)

    _, pred = output.topk(maxk, 1, True, True)
    pred = pred.t()
    correct = pred.eq(target.view(1, -1).expand_as(pred))

    res = []
    for k in topk:
        correct_k = correct[:k].view(-1).float().sum(0)
        res.append(correct_k.mul_(100.0 / batch_size))
    return res

if __name__ == '__main__':
    main()
